Top-quark pair production in association with a $W^\pm$ gauge boson in the POWHEG-BOX

We present a new Monte Carlo event generator for the production of a top-quark pair in association with a $W^\pm$ boson at hadron colliders in the POWHEG-BOX framework. We consider the next-to-leading-order QCD corrections to the $pp\to t\bar{t} W^\pm$ cross section, corresponding to the $\mathcal{O}(\alpha_s^3\alpha)$ and $\mathcal{O}(\alpha_s\alpha^3)$ terms in the perturbative expansion of the parton-level cross section, and model the decays of $W$ and top quarks at leading order retaining spin correlations. The fixed-order QCD calculation is further interfaced with the Pythia8 parton-shower event generator via the POWHEG method as implemented in the POWHEG-BOX. The corresponding code is now part of the public repository of the POWHEG-BOX. We perform a comparison of different event generators for both the case of inclusive production and the case of the two same-sign leptons signature at the Large Hadron Collider operating at a center-of-mass energy of $13$ TeV. We investigate theoretical uncertainties in the modelling of the fiducial volume stemming from missing higher-order corrections, the different parton shower matching schemes, and the modelling of decays. We find that the subleading contribution at $\mathcal{O}(\alpha_s\alpha^3)$ is particularly sensitive to differences in the matching scheme and higher-order parton shower effects. We observe that in particular jet observables can differ quite visibly although these differences play only a subordinate role in the description of physical observables once all contributions are combined.

==> anc/Powheg/ttW_2SSl.input <==
!-------------------------------------------------------------------
! Input card for pp -> ttW+ 
!-------------------------------------------------------------------
! Constants, particle masses and widths
!-------------------------------------------------------------------
gfermi 1.1663787d-5        ! Fermi constant
zmass 91.1876d0            ! Mass of the Z boson in [GeV]
wmass 80.385d0             ! Mass of the W boson in [GeV]
tmass 172.5d0              ! Mass of the top quark in [GeV]
hmass 125d0                ! Mass of the Higgs boson in [GeV]
!-------------------------------------------------------------------
! Additional parameters for decay modelling
!-------------------------------------------------------------------
zwidth 2.50775d0           ! Width of the Z boson in [GeV] 
wwidth 2.09767d0           ! Width of the W boson in [GeV]
twidth 1.33247d0           ! Width of the top quark in [GeV]
hwidth 0.00948d0           ! Width of the Higgs boson in [GeV]
! CKM mixing matrix between first two generations 
CKM_Vud  0.974276d0        ! V_{ud}
CKM_Vus  0.225358d0        ! V_{us}
CKM_Vcd  0.225358d0        ! V_{cd}
CKM_Vcs  0.974276d0        ! V_{cs}
! LesHouches masses for momentum reshuffling
lhfm/emass 0.0d0           ! Electron mass in [GeV]
lhfm/mumass 0.0d0          ! Muon mass in [GeV]
lhfm/taumass 0.0d0         ! Tau mass in [GeV]
lhfm/dmass 0.0d0           ! Down-quark mass in [GeV]
lhfm/umass 0.0d0           ! Up-quark mass in [GeV]
lhfm/smass 0.0d0           ! Strange-quark mass in [GeV]
lhfm/cmass 0.0d0           ! Charm-quark mass in [GeV]
lhfm/bmass 0.0d0           ! Bottom-quark mass in [GeV]
zerowidth 0  	           ! if 1, use zero width approximation during decay, otherwise off-shell smearing
correlations 1             ! if 1, top decays are correlated, otherwise uncorrelated
topdecaymode 33333         ! 0 stable tops
#    	                   ! an integer of 5 digits that are either 0, or 2, representing in 
#                          ! the order the maximum number of the following particles(antiparticles)
#                          ! in the final state: e  mu tau up charm
#                          ! For example
#                          ! 33333    All decays (up to 3 units of everything)
#                          ! 30000    All W go into l nu (with the appropriate signs)
#                          ! 10011    one top goes into electron (or positron), the other into (any) hadrons,
#                          !          or one top goes into charm, the other into up
#                          ! 00033    Fully hadronic
#                          ! 00003    Fully hadronic with three charms
#                          ! 00021    Fully hadronic with a single charm
#                          ! 00012    Fully hadronic with at least one charm
samesignleptons 1          ! if 1 selects same sign lepton signatures W^+ = {e+ve, mu+vm}, W^- = {ub d, cb s}
                           ! topdecaymode will then be ignored
!-------------------------------------------------------------------
! Partondistribution functions
!-------------------------------------------------------------------
ih1   1                    ! hadron 1 (1 for protons, -1 for antiprotons)
ih2   1                    ! hadron 2 (1 for protons, -1 for antiprotons)
ebeam1 6500d0              ! energy of beam 1
ebeam2 6500d0              ! energy of beam 2
! To be set only if using 'native' pdfs
! ndns1 131                ! pdf set for hadron 1 (mlm numbering)
! ndns2 131                ! pdf set for hadron 2 (mlm numbering)
! To be set only if using LHA pdfs
lhans1  260000              ! pdf set for hadron 1 (LHA numbering)
lhans2  260000              ! pdf set for hadron 2 (LHA numbering)
!-------------------------------------------------------------------
! POWHEG parameters
!-------------------------------------------------------------------
numevts 100000             ! number of events to be generated
use-old-grid    1          ! if 1 use old grid if file pwggrids.dat is present (<> 1 regenerate)
use-old-ubound  1          ! if 1 use norm of upper bounding function stored in pwgubound.dat, if present; <> 1 regenerate
ncall1  100000             ! number of calls for initializing the integration grid
itmx1    5                 ! number of iterations for initializing the integration grid
ncall2  100000             ! number of calls for computing the integral and finding upper bound
itmx2    5                 ! number of iterations for computing the integral and finding upper bound
foldcsi   2                ! number of folds on csi integration
foldy     2                ! number of folds on  y  integration
foldphi   2                ! number of folds on phi integration
nubound 100000             ! number of bbarra calls to setup norm of upper bounding function
icsimax  3                 ! <= 100, number of csi subdivision when computing the upper bounds
iymax    3                 ! <= 100, number of y subdivision when computing the upper bounds
xupbound 2d0               ! increase upper bound for radiation generation
testplots  0               ! (default 0, do not) do NLO and PWHG distributions
bornonly   0               ! (default 0) if 1 do Born (xsec) only
fakevirt   0               ! (default 0) if 1 use Born for virtuals
LOevents   0		   ! (default 0) if 1 only generate born kinematics
dynamic_hdamp 1            ! if 1 use h_damp = HT/2
dampscfact 1.0             ! h_damp -> h_damp*dampscfact
hbzd 5.0		   ! Bornzero damping
!-------------------------------------------------------------------
! Renormalization and factorization scales
!-------------------------------------------------------------------
scalechoice 2              ! Choose a predefined scale 
                           ! 0 - muR = muF = mt + mW/2 (default)
                           ! 1 - muR = muF = [ mT(W) * mT(t) * mT(tb) ]^(1/3)
                           ! 2 - muR = muF = [ mT(W) + mT(t) + mT(tb) ]/2
renscfact 1.0              ! muR -> muR*renscfact
facscfact 1.0              ! muF -> muF*facscfact
btlscalereal 1             ! Compute scale for real ME and subtraction term on real kinematics
btlscalect   1             ! Compute scale for subtraction term on born kinematics
!-------------------------------------------------------------------
! Random seeds
!-------------------------------------------------------------------
iseed    1                 ! Random seed
#manyseeds  1              ! Used to perform multiple runs with different random
#                          ! seeds in the same directory.
#                          ! If set to 1, the program asks for an integer j;
#                          ! The file pwgseeds.dat at line j is read, and the
#                          ! integer at line j is used to initialize the random
#                          ! sequence for the generation of the event.
#                          ! The event file is called pwgevents-'j'.lhe
#parallelstage  1          ! identifier for parallel running stages
#xgriditeration 1          ! identifier for grid generation
!-------------------------------------------------------------------
! Reweighting
!-------------------------------------------------------------------
storeinfo_rwgt 0           ! store info for reweighting events 
compute_rwgt 0
!-------------------------------------------------------------------
! Other options
!-------------------------------------------------------------------
delta_mttmin 0d0 ! (default 0d0) if not zero, use generation cut on mtt


==> anc/Powheg/ttW_inc.input <==
!-------------------------------------------------------------------
! Input card for pp -> ttW+ 
!-------------------------------------------------------------------
! Constants, particle masses and widths
!-------------------------------------------------------------------
gfermi 1.1663787d-5        ! Fermi constant
zmass 91.1876d0            ! Mass of the Z boson in [GeV]
wmass 80.385d0             ! Mass of the W boson in [GeV]
tmass 172.5d0              ! Mass of the top quark in [GeV]
hmass 125d0                ! Mass of the Higgs boson in [GeV]
!-------------------------------------------------------------------
! Additional parameters for decay modelling
!-------------------------------------------------------------------
zwidth 2.50775d0           ! Width of the Z boson in [GeV] 
wwidth 2.09767d0           ! Width of the W boson in [GeV]
twidth 1.33247d0           ! Width of the top quark in [GeV]
hwidth 0.00948d0           ! Width of the Higgs boson in [GeV]
! CKM mixing matrix between first two generations 
CKM_Vud  0.974276d0        ! V_{ud}
CKM_Vus  0.225358d0        ! V_{us}
CKM_Vcd  0.225358d0        ! V_{cd}
CKM_Vcs  0.974276d0        ! V_{cs}
! LesHouches masses for momentum reshuffling
lhfm/emass 0.0d0           ! Electron mass in [GeV]
lhfm/mumass 0.0d0          ! Muon mass in [GeV]
lhfm/taumass 0.0d0         ! Tau mass in [GeV]
lhfm/dmass 0.0d0           ! Down-quark mass in [GeV]
lhfm/umass 0.0d0           ! Up-quark mass in [GeV]
lhfm/smass 0.0d0           ! Strange-quark mass in [GeV]
lhfm/cmass 0.0d0           ! Charm-quark mass in [GeV]
lhfm/bmass 0.0d0           ! Bottom-quark mass in [GeV]
zerowidth 0  	           ! if 1, use zero width approximation during decay, otherwise off-shell smearing
correlations 1             ! if 1, top decays are correlated, otherwise uncorrelated
topdecaymode -33333         ! 0 stable tops
#    	                   ! an integer of 5 digits that are either 0, or 2, representing in 
#                          ! the order the maximum number of the following particles(antiparticles)
#                          ! in the final state: e  mu tau up charm
#                          ! For example
#                          ! 33333    All decays (up to 3 units of everything)
#                          ! 30000    All W go into l nu (with the appropriate signs)
#                          ! 10011    one top goes into electron (or positron), the other into (any) hadrons,
#                          !          or one top goes into charm, the other into up
#                          ! 00033    Fully hadronic
#                          ! 00003    Fully hadronic with three charms
#                          ! 00021    Fully hadronic with a single charm
#                          ! 00012    Fully hadronic with at least one charm
samesignleptons 1          ! if 1 selects same sign lepton signatures W^+ = {e+ve, mu+vm}, W^- = {ub d, cb s}
                           ! topdecaymode will then be ignored
!-------------------------------------------------------------------
! Partondistribution functions
!-------------------------------------------------------------------
ih1   1                    ! hadron 1 (1 for protons, -1 for antiprotons)
ih2   1                    ! hadron 2 (1 for protons, -1 for antiprotons)
ebeam1 6500d0              ! energy of beam 1
ebeam2 6500d0              ! energy of beam 2
! To be set only if using 'native' pdfs
! ndns1 131                ! pdf set for hadron 1 (mlm numbering)
! ndns2 131                ! pdf set for hadron 2 (mlm numbering)
! To be set only if using LHA pdfs
lhans1  260000              ! pdf set for hadron 1 (LHA numbering)
lhans2  260000              ! pdf set for hadron 2 (LHA numbering)
!-------------------------------------------------------------------
! POWHEG parameters
!-------------------------------------------------------------------
numevts 100000             ! number of events to be generated
use-old-grid    1          ! if 1 use old grid if file pwggrids.dat is present (<> 1 regenerate)
use-old-ubound  1          ! if 1 use norm of upper bounding function stored in pwgubound.dat, if present; <> 1 regenerate
ncall1  100000             ! number of calls for initializing the integration grid
itmx1    5                 ! number of iterations for initializing the integration grid
ncall2  100000             ! number of calls for computing the integral and finding upper bound
itmx2    5                 ! number of iterations for computing the integral and finding upper bound
foldcsi   2                ! number of folds on csi integration
foldy     2                ! number of folds on  y  integration
foldphi   2                ! number of folds on phi integration
nubound 100000             ! number of bbarra calls to setup norm of upper bounding function
icsimax  3                 ! <= 100, number of csi subdivision when computing the upper bounds
iymax    3                 ! <= 100, number of y subdivision when computing the upper bounds
xupbound 2d0               ! increase upper bound for radiation generation
testplots  0               ! (default 0, do not) do NLO and PWHG distributions
bornonly   0               ! (default 0) if 1 do Born (xsec) only
fakevirt   0               ! (default 0) if 1 use Born for virtuals
LOevents   0		   ! (default 0) if 1 only generate born kinematics
dynamic_hdamp 1            ! if 1 use h_damp = HT/2
dampscfact 1.0             ! h_damp -> h_damp*dampscfact
hbzd 5.0		   ! Bornzero damping
!-------------------------------------------------------------------
! Renormalization and factorization scales
!-------------------------------------------------------------------
scalechoice 2              ! Choose a predefined scale 
                           ! 0 - muR = muF = mt + mW/2 (default)
                           ! 1 - muR = muF = [ mT(W) * mT(t) * mT(tb) ]^(1/3)
                           ! 2 - muR = muF = [ mT(W) + mT(t) + mT(tb) ]/2
renscfact 1.0              ! muR -> muR*renscfact
facscfact 1.0              ! muF -> muF*facscfact
btlscalereal 1             ! Compute scale for real ME and subtraction term on real kinematics
btlscalect   1             ! Compute scale for subtraction term on born kinematics
!-------------------------------------------------------------------
! Random seeds
!-------------------------------------------------------------------
iseed    1                 ! Random seed
#manyseeds  1              ! Used to perform multiple runs with different random
#                          ! seeds in the same directory.
#                          ! If set to 1, the program asks for an integer j;
#                          ! The file pwgseeds.dat at line j is read, and the
#                          ! integer at line j is used to initialize the random
#                          ! sequence for the generation of the event.
#                          ! The event file is called pwgevents-'j'.lhe
#parallelstage  1          ! identifier for parallel running stages
#xgriditeration 1          ! identifier for grid generation
!-------------------------------------------------------------------
! Reweighting
!-------------------------------------------------------------------
storeinfo_rwgt 0           ! store info for reweighting events 
compute_rwgt 0
!-------------------------------------------------------------------
! Other options
!-------------------------------------------------------------------
delta_mttmin 0d0 ! (default 0d0) if not zero, use generation cut on mtt


==> anc/Pythia/input_MG5.cmnd <==
! PYTHIA 8 - Run Card

! Select ATLAS A14 Shower Tune
Tune::pp = 21

! Number of events - use 0 for all LHEF events in the input file.
Main:numberOfEvents = 0

! Number of events to list and number of errors to allow.
Next:numberShowLHA = 1
Next:numberShowInfo = 1
Next:numberShowProcess = 1
Next:numberShowEvent = 1
Main:timesAllowErrors = 10

! List changed settings or particle data.
Init:showChangedSettings = on
Init:showChangedParticleData = off

! Input file.
Beams:frameType = 4

SpaceShower:pTmaxMatch = 1
SpaceShower:pTmaxFudge = 1
TimeShower:pTmaxMatch = 1
TimeShower:pTmaxFudge = 1
SpaceShower:MEcorrections = off
TimeShower:MEcorrections = off
TimeShower:globalRecoil = on
TimeShower:weightGluonToQuark = 1

! No QED Shower
SpaceShower:QEDshowerByQ = off
SpaceShower:QEDshowerByL = off
TimeShower:QEDshowerByQ = off
TimeShower:QEDshowerByL = off
TimeShower:QEDshowerByOther = off
TimeShower:QEDshowerByGamma = off

! Further options (optional, for tryout)
PartonLevel:MPI = off
HadronLevel:All = off


==> anc/Pythia/input_PWG.cmnd <==
! PYTHIA 8 - Run Card
! The POWHEG interface should be used
! See examples/main31.cc in Pythia

! Select ATLAS A14 Shower Tune
Tune::pp = 21

! Number of events - use 0 for all LHEF events in the input file.
Main:numberOfEvents = 0

! Number of events to list and number of errors to allow.
Next:numberShowLHA = 1
Next:numberShowInfo = 1
Next:numberShowProcess = 1
Next:numberShowEvent = 1
Main:timesAllowErrors = 10

! List changed settings or particle data.
Init:showChangedSettings = on
Init:showChangedParticleData = off

! Input file.
Beams:frameType = 4

! Number of outgoing particles of POWHEG Born level process
! (i.e. not counting additional POWHEG radiation)
POWHEG:nFinal = 3

! How vetoing is performed:
!  0 - No vetoing is performed (userhooks are not loaded)
!  1 - Showers are started at the kinematical limit.
!      Emissions are vetoed if pTemt > pThard.
!      See also POWHEG:vetoCount below
POWHEG:veto = 1

! After 'vetoCount' accepted emissions in a row, no more emissions
! are checked. 'vetoCount = 0' means that no emissions are checked.
! Use a very large value, e.g. 10000, to have all emissions checked.
POWHEG:vetoCount = 3

! Selection of pThard (note, for events where there is no
! radiation, pThard is always set to be SCALUP):
!  0 - pThard = SCALUP (of the LHA/LHEF standard)
!  1 - the pT of the POWHEG emission is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
!  2 - the pT of all final-state partons is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
POWHEG:pThard = 0

! Selection of pTemt:
!  0 - pTemt is pT of the emitted parton w.r.t. radiating parton
!  1 - pT of the emission is checked against all incoming and outgoing
!      partons. pTemt is set to the minimum of these values
!  2 - the pT of all final-state partons is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
! WARNING: the choice here can give significant variations in the final
! distributions, notably in the tail to large pT values.
POWHEG:pTemt = 0

! Selection of emitted parton for FSR
!  0 - Pythia definition of emitted
!  1 - Pythia definition of radiator
!  2 - Random selection of emitted or radiator
!  3 - Both are emitted and radiator are tried
POWHEG:emitted = 0

! pT definitions
!  0 - POWHEG ISR pT definition is used for both ISR and FSR
!  1 - POWHEG ISR pT and FSR d_ij definitions
!  2 - Pythia definitions
POWHEG:pTdef = 1

! MPI vetoing
!  0 - No MPI vetoing is done
!  1 - When there is no radiation, MPIs with a scale above pT_1 are vetoed,
!      else MPIs with a scale above (pT_1 + pT_2 + pT_3) / 2 are vetoed
POWHEG:MPIveto = 0
! Note that POWHEG:MPIveto = 1 should be combined with
! MultipartonInteractions:pTmaxMatch = 2
! which here is taken care of in main31.cc.

! QED vetoing
!  0 - No QED vetoing is done for pTemt > 0.
!  1 - QED vetoing is done for pTemt > 0.
!  2 - QED vetoing is done for pTemt > 0.   If a photon is found
!      with pT>pThard from the Born level process, the event is accepted
!      and no further veto of this event is allowed (for any pTemt).
POWHEG:QEDveto = 2

! No QED Shower
SpaceShower:QEDshowerByQ = off
SpaceShower:QEDshowerByL = off
TimeShower:QEDshowerByQ = off
TimeShower:QEDshowerByL = off
TimeShower:QEDshowerByOther = off
TimeShower:QEDshowerByGamma = off

! No Matrix Element corrections for Resonance decays
SpaceShower:MEcorrections = off
TimeShower:MEcorrections = off

! Further options (optional, for tryout)
PartonLevel:MPI = off
HadronLevel:All = off


==> anc/Rivet/MC_ttW_2SameSignLeptons.cc <==
// -*- C++ -*-
// For usage in POWHEG-BOX and MG5_aMC@NLO runs
#include "Rivet/Analysis.hh"
#include "Rivet/AnalysisLoader.hh"
#include "Rivet/AnalysisHandler.hh"
#include "Rivet/Projections/DressedLeptons.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/HadronicFinalState.hh"
#include "Rivet/Projections/MissingMomentum.hh"
#include "Rivet/Projections/PromptFinalState.hh"

namespace Rivet {

/// @brief Add a short analysis description here
class MC_ttW_2SameSignLeptons : public Analysis {
  public:
    /// Constructor
    DEFAULT_RIVET_ANALYSIS_CTOR(MC_ttW_2SameSignLeptons);

    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {

        // Initialise and register projections
        // complete final state 
        const FinalState fs;
        // partonic final state
        const FinalState hfs( ( Cuts::abspid == PID::DQUARK || Cuts::abspid == PID::UQUARK || Cuts::abspid == PID::SQUARK || 
                                Cuts::abspid == PID::CQUARK || Cuts::abspid == PID::BQUARK || Cuts::abspid == PID::GLUON ) );

        // A FinalState that comprises all particles with |eta| < 5.0 with no pT cut.
        // This will be used to construct jets
        FastJets jetfs(hfs, FastJets::ANTIKT, 0.4);
        declare(jetfs, "jets");

        // FinalState of prompt photons and bare muons and electrons in the event
        PromptFinalState photons(Cuts::abspid == PID::PHOTON);
        PromptFinalState bare_electrons((Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::MUON ) && Cuts::charge == -1);
        PromptFinalState bare_positrons((Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::MUON ) && Cuts::charge == +1);

        // Dress the prompt bare leptons with prompt photons within dR < 0.1,
        // and apply some fiducial cuts on the dressed leptons
        Cut lepton_cuts = Cuts::absrap < 2.5 && Cuts::pT > 15 * GeV;
        DressedLeptons dressed_electrons(photons, bare_electrons, 0.1, lepton_cuts);
        DressedLeptons dressed_positrons(photons, bare_positrons, 0.1, lepton_cuts);
        declare(dressed_electrons, "electrons");
        declare(dressed_positrons, "positrons");

        // Missing momentum
        declare(MissingMomentum(fs), "MET");

        // Book histograms
        book(_h["xsec"], "xsec", 1, 0.0, 1.0);
        book(_h["n_ex_jets"], "n_ex_jets", 9, 3.5, 12.5);
        book(_h["n_ex_ljets"], "n_ex_ljets", 7, 1.5, 8.5);
        book(_h["n_ex_bjets"], "n_ex_bjets", 5, 1.5, 6.5);
        book(_h["n_inc_jets"], "n_inc_jets", 9, 3.5, 12.5);
        book(_h["n_inc_ljets"], "n_inc_ljets", 7, 1.5, 8.5);
        book(_h["n_inc_bjets"], "n_inc_bjets", 5, 1.5, 6.5);

        // b-jets
        book(_h["pT_b1"], "pT_b1", 20, 0.0, 600.0);
        book(_h["pT_b2"], "pT_b2", 20, 0.0, 400.0);
        book(_h["y_b1"], "y_b1", 20, -2.5, 2.5);
        book(_h["y_b2"], "y_b2", 20, -2.5, 2.5);
        book(_h["dR_bb"], "dR_bb", 20, 0.0, 5.0);
        book(_h["M_bb"], "M_bb", 20, 0.0, 900.0);
        book(_h["pT_bb"], "pT_bb", 20, 0.0, 600.0);
        book(_h["dPhi_bb"], "dPhi_bb", 20, 0.0, 1.0);
        book(_h["y_bb"], "y_bb", 20, -2.5, 2.5);

        // light jets
        book(_h["pT_j1"], "pT_j1", 20, 0.0, 600.0);
        book(_h["pT_j2"], "pT_j2", 20, 0.0, 400.0);
        book(_h["pT_j3"], "pT_j3", 20, 0.0, 400.0);
        book(_h["pT_j4"], "pT_j4", 20, 0.0, 300.0);
        book(_h["y_j1"], "y_j1", 20, -2.5, 2.5);
        book(_h["y_j2"], "y_j2", 20, -2.5, 2.5);
        book(_h["y_j3"], "y_j3", 20, -2.5, 2.5);
        book(_h["y_j4"], "y_j4", 20, -2.5, 2.5);
        book(_h["dR_jj"], "dR_jj", 20, 0.0, 5.0);
        book(_h["M_jj"], "M_jj", 20, 0.0, 900.0);
        book(_h["pT_jj"], "pT_jj", 20, 0.0, 600.0);
        book(_h["dPhi_jj"], "dPhi_jj", 20, 0.0, 1.0);
        book(_h["y_jj"], "y_jj", 20, -2.5, 2.5);
        
        // invariant jet masses
        book(_h["M_j1j2"], "M_j1j2", 40, 50.0, 100.0);
        book(_h["M_j1j3"], "M_j1j3", 40, 50.0, 100.0);
        book(_h["M_j1j4"], "M_j1j4", 40, 50.0, 100.0);
        book(_h["M_j2j3"], "M_j2j3", 40, 50.0, 100.0);
        book(_h["M_j2j4"], "M_j2j4", 40, 50.0, 100.0);
        book(_h["M_j3j4"], "M_j3j4", 40, 50.0, 100.0);
       
        // Leptons
        book(_h["pT_l1"], "pT_l1", 20, 0.0, 500.0);
        book(_h["pT_l2"], "pT_l2", 20, 0.0, 500.0);
        book(_h["y_l1"], "y_l1", 20, -2.5, 2.5);
        book(_h["y_l2"], "y_l2", 20, -2.5, 2.5);
        book(_h["dR_ll"], "dR_ll", 20, 0.0, 5.0);
        book(_h["dPhi_ll"], "dPhi_ll", 20, 0.0, 1.0);
        book(_h["M_ll"], "M_ll", 20, 0.0, 900.0);
        book(_h["pT_ll"], "pT_ll", 20, 0.0, 600.0);
        book(_h["y_ll"], "y_ll", 20, -2.5, 2.5);

        // HT
        book(_h["pT_miss"], "pT_miss", 20, 0.0, 500.0);
        book(_h["HT"], "HT", 20, 0.0, 2000.0);

        // Forward Region
        book(_h["n_ex_fw_jets"], "n_ex_fw_jets", 9, -0.5, 8.5);
        book(_h["n_inc_fw_jets"], "n_inc_fw_jets", 9, -0.5, 8.5);
        book(_h["pT_fw_pTj"], "pT_fw_pTj", 20, 0.0, 400.0);
        book(_h["pT_fw_yj"], "pT_fw_yj", 20, 0.0, 400.0);
        book(_h["y_fw_pTj"], "y_fw_pTj", 8, 2.5, 4.5);
        book(_h["y_fw_yj"], "y_fw_yj", 8, 2.5, 4.5);
    }

    /// Perform the per-event analysis
    void analyze(const Event& event) {

        const double pi = 3.141592653589793238462643;
        const size_t numWeights = handler().numWeights();
        const vector<size_t>& indices = handler().weightIndices();
        assert(numWeights == indices.size());


        // Retrieve dressed leptons, sorted by pT
        vector<DressedLepton> electrons = apply<DressedLeptons>(event, "electrons").dressedLeptons();
        vector<DressedLepton> positrons = apply<DressedLeptons>(event, "positrons").dressedLeptons();

        // accept either 2 positive charged leptons or 2 negative charged leptons
        if( electrons.size() != 0 && positrons.size() != 0) vetoEvent;
        if( electrons.size() == 0 && positrons.size() != 2) vetoEvent; 
        if( electrons.size() != 2 && positrons.size() == 0) vetoEvent; 

        // Retrieve clustered jets, sorted by pT, with a minimum pT cut
        Jets jets = apply<FastJets>(event, "jets").jetsByPt(Cuts::pT > 25 * GeV && Cuts::abseta < 2.5);

        // Filter jets into light and b-jets
        Jets bjets, ljets;
        for (const Jet& jet : jets) {
           if (jet.bTagged())
                bjets += jet;
            else
                ljets += jet;
        }

        // Veto event if there are less than 2 b-jets and 2 light jets
        if (bjets.size() < 2 || ljets.size() < 2) vetoEvent;

        // Composite momenta
        const FourMomentum bb = bjets[0].mom() + bjets[1].mom();
        const FourMomentum j1j2 = ljets[0].mom() + ljets[1].mom();
        FourMomentum l1, l2;
        if (electrons.size() > 0) {
            l1 = electrons[0].mom();
            l2 = electrons[1].mom();
        }
        else {
            l1 = positrons[0].mom();
            l2 = positrons[1].mom();
        }
        const FourMomentum ll = l1 + l2;

        // Forward jets within the central signature
        // pT - ordered
        Jets fw_jets = apply<FastJets>(event, "jets").jetsByPt(Cuts::pT > 25 * GeV && Cuts::abseta > 2.5 && Cuts::abseta < 4.5);
        // |eta| - ordered
        Jets fw_jets_eta = fw_jets;
        sort(fw_jets_eta.begin(), fw_jets_eta.end(), [](Jet j1, Jet j2){ return j1.abseta() > j2.abseta();});

        for (size_t m = 0; m < numWeights; m++) {
            const double weight = event.weights()[indices[m]];

            // Total cross section
            _h["xsec"].get()->_getPersistent(m)->fill(0.5, weight);

            // njets counter
            _h["n_ex_jets"].get()->_getPersistent(m)->fill(jets.size(), weight);
            _h["n_ex_ljets"].get()->_getPersistent(m)->fill(ljets.size(), weight);
            _h["n_ex_bjets"].get()->_getPersistent(m)->fill(bjets.size(), weight);
            for (size_t n = 4; n <= jets.size(); n++) _h["n_inc_jets"].get()->_getPersistent(m)->fill(n, weight);
            for (size_t n = 2; n <= ljets.size(); n++) _h["n_inc_ljets"].get()->_getPersistent(m)->fill(n, weight);
            for (size_t n = 2; n <= bjets.size(); n++) _h["n_inc_bjets"].get()->_getPersistent(m)->fill(n, weight);
            
            // b-jets
            _h["pT_b1"].get()->_getPersistent(m)->fill(bjets[0].pT() / GeV, weight);
            _h["pT_b2"].get()->_getPersistent(m)->fill(bjets[1].pT() / GeV, weight);
            _h["y_b1"].get()->_getPersistent(m)->fill(bjets[0].pseudorapidity(), weight);
            _h["y_b2"].get()->_getPersistent(m)->fill(bjets[1].pseudorapidity(), weight);
            _h["dR_bb"].get()->_getPersistent(m)->fill(deltaR(bjets[0].mom(), bjets[1].mom()), weight);
            _h["M_bb"].get()->_getPersistent(m)->fill(bb.mass() / GeV, weight);
            _h["pT_bb"].get()->_getPersistent(m)->fill(bb.pT() / GeV, weight);
            _h["dPhi_bb"].get()->_getPersistent(m)->fill(deltaPhi(bjets[0].mom(), bjets[1].mom()) / pi, weight);
            _h["y_bb"].get()->_getPersistent(m)->fill(bb.pseudorapidity(), weight);

            // light-jets
            _h["pT_j1"].get()->_getPersistent(m)->fill(ljets[0].pT() / GeV, weight);
            _h["pT_j2"].get()->_getPersistent(m)->fill(ljets[1].pT() / GeV, weight);
            _h["y_j1"].get()->_getPersistent(m)->fill(ljets[0].pseudorapidity(), weight);
            _h["y_j2"].get()->_getPersistent(m)->fill(ljets[1].pseudorapidity(), weight);
            _h["dR_jj"].get()->_getPersistent(m)->fill(deltaR(ljets[0].mom(), ljets[1].mom()), weight);
            _h["M_jj"].get()->_getPersistent(m)->fill(j1j2.mass() / GeV, weight);
            _h["pT_jj"].get()->_getPersistent(m)->fill(j1j2.pT() / GeV, weight);
            _h["dPhi_jj"].get()->_getPersistent(m)->fill(deltaPhi(ljets[0].mom(), ljets[1].mom()) / pi, weight);
            _h["y_jj"].get()->_getPersistent(m)->fill(j1j2.pseudorapidity(), weight);
            _h["M_j1j2"].get()->_getPersistent(m)->fill(j1j2.mass() / GeV, weight);

            if( ljets.size() > 2 ) {
              const FourMomentum j1j3 = ljets[0].mom() + ljets[2].mom();
              const FourMomentum j2j3 = ljets[1].mom() + ljets[2].mom();
              _h["pT_j3"].get()->_getPersistent(m)->fill(ljets[2].pT() / GeV, weight);
              _h["y_j3"].get()->_getPersistent(m)->fill(ljets[2].pseudorapidity(), weight);
              _h["M_j1j3"].get()->_getPersistent(m)->fill(j1j3.mass() / GeV, weight);
              _h["M_j2j3"].get()->_getPersistent(m)->fill(j2j3.mass() / GeV, weight);
            }
            if( ljets.size() > 3 ) {
              const FourMomentum j1j4 = ljets[0].mom() + ljets[3].mom();
              const FourMomentum j2j4 = ljets[1].mom() + ljets[3].mom();
              const FourMomentum j3j4 = ljets[2].mom() + ljets[3].mom();
              _h["pT_j4"].get()->_getPersistent(m)->fill(ljets[3].pT() / GeV, weight);
              _h["y_j4"].get()->_getPersistent(m)->fill(ljets[3].pseudorapidity(), weight);
              _h["M_j1j4"].get()->_getPersistent(m)->fill(j1j4.mass() / GeV, weight);
              _h["M_j2j4"].get()->_getPersistent(m)->fill(j2j4.mass() / GeV, weight);
              _h["M_j3j4"].get()->_getPersistent(m)->fill(j3j4.mass() / GeV, weight);
            }

            // Leptons
            _h["pT_l1"].get()->_getPersistent(m)->fill(l1.pT() / GeV, weight);
            _h["pT_l2"].get()->_getPersistent(m)->fill(l2.pT() / GeV, weight);
            _h["y_l1"].get()->_getPersistent(m)->fill(l1.pseudorapidity(), weight);
            _h["y_l2"].get()->_getPersistent(m)->fill(l2.pseudorapidity(), weight);
            _h["dR_ll"].get()->_getPersistent(m)->fill(deltaR(l1, l2), weight);
            _h["dPhi_ll"].get()->_getPersistent(m)->fill(deltaPhi(l1, l2) / pi, weight);
            _h["M_ll"].get()->_getPersistent(m)->fill(ll.mass() / GeV, weight);
            _h["pT_ll"].get()->_getPersistent(m)->fill(ll.pT() / GeV, weight);
            _h["y_ll"].get()->_getPersistent(m)->fill(ll.pseudorapidity(), weight);

            // HT's
            auto pmiss = apply<MissingMomentum>(event, "MET");
            _h["pT_miss"].get()->_getPersistent(m)->fill(pmiss.missingPt() / GeV, weight);
            double HT = l1.pT() + l2.pT() + pmiss.missingPt();
            for(size_t n = 0; n < jets.size(); n++) HT += jets[n].pT();
            _h["HT"].get()->_getPersistent(m)->fill(HT / GeV, weight);

            // Forward jets within the central signature

            // njets counter
            _h["n_ex_fw_jets"].get()->_getPersistent(m)->fill(fw_jets.size(), weight);
            for (size_t n = 0; n <= fw_jets.size(); n++) _h["n_inc_fw_jets"].get()->_getPersistent(m)->fill(n, weight);

            if( fw_jets.size() > 0 ){
              _h["pT_fw_pTj"].get()->_getPersistent(m)->fill(fw_jets[0].pT() / GeV, weight);
              _h["y_fw_pTj"].get()->_getPersistent(m)->fill( fw_jets[0].abseta(), weight);
              _h["pT_fw_yj"].get()->_getPersistent(m)->fill(fw_jets_eta[0].pT() / GeV, weight);
              _h["y_fw_yj"].get()->_getPersistent(m)->fill( fw_jets_eta[0].abseta(), weight);
            }
        }
    } // end analysis

    /// Normalise histograms etc., after the run
    void finalize() {
        constexpr double pb_to_fb = std::pow(10.0, 3);
        const double sf = 1.0 / numEvents() * pb_to_fb;
        for (auto hist : _h) scale(hist.second, sf);
    }

    ///@}

    /// @name Histograms
    ///@{
    map<string, Histo1DPtr> _h;
    map<string, Profile1DPtr> _p;
    map<string, CounterPtr> _c;
    ///@}
};

DECLARE_RIVET_PLUGIN(MC_ttW_2SameSignLeptons);

} // namespace Rivet


==> anc/Rivet/MC_ttW_2SameSignLeptons.plot <==
# BEGIN PLOT /MC_ttW_2SameSignLeptons/.*
LegendAlign=r
CustomLegend=$t\bar{t}W^\pm$ - $2\ell SS$
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/HT
Title=Total transverse energy
YLabel=$\mathrm{d}\sigma/\mathrm{d}S_T$ [fb/GeV]
XLabel=$S_T$ [GeV]
XCustomMajorTicks=0 0 500 500 1000 1000 1500 1500 2000 2000
XCustomMinorTicks=100 200 300 400 600 700 800 900 1100 1200 1300 1400 1600 1700 1800 1900 
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/M_bb
Title=Invariant mass of the two leading b-jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}M$ [fb/GeV]
XLabel=$M_{bb}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/M_j1j2
Title=Invariant mass of the $1^\mathrm{st}$ and $2^\mathrm{nd}$ hardest jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}M$ [fb/GeV]
XLabel=$M_{j_1j_2}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/M_j1j3
Title=Invariant mass of the $1^\mathrm{st}$ and $3^\mathrm{rd}$ hardest jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}M$ [fb/GeV]
XLabel=$M_{j_1j_3}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/M_j1j4
Title=Invariant mass of the $1^\mathrm{st}$ and $4^\mathrm{th}$ hardest jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}M$ [fb/GeV]
XLabel=$M_{j_1j_4}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/M_j2j3
Title=Invariant mass of the $2^\mathrm{nd}$ and $3^\mathrm{rd}$ hardest jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}M$ [fb/GeV]
XLabel=$M_{j_2j_3}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/M_j2j4
Title=Invariant mass of the $2^\mathrm{nd}$ and $4^\mathrm{th}$ hardest jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}M$ [fb/GeV]
XLabel=$M_{j_2j_4}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/M_j3j4
Title=Invariant mass of the $3^\mathrm{rd}$ and $4^\mathrm{th}$ hardest jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}M$ [fb/GeV]
XLabel=$M_{j_3j_4}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/M_jj
Title=Invariant mass of the two leading jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}M$ [fb/GeV]
XLabel=$M_{j_1j_2}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/M_ll
Title=Invariant mass of the lepton pair
YLabel=$\mathrm{d}\sigma/\mathrm{d}M$ [fb/GeV]
XLabel=$M_{\ell\ell}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/dPhi_bb
Title=$\Delta\Phi$ separation between the two leading b-jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}\Delta \Phi$ [fb]
XLabel=$\Delta \Phi_{bb}/\pi$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/dPhi_jj
Title=$\Delta \Phi$ separation between the two leading jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}\Delta \Phi$ [fb]
XLabel=$\Delta \Phi_{j_1j_2}/\pi$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/dPhi_ll
Title=$\Delta \Phi$ separation between the leptons
YLabel=$\mathrm{d}\sigma/\mathrm{d}\Delta \Phi$ [fb]
XLabel=$\Delta \Phi_{\ell\ell}/\pi$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/dR_bb
Title=$\Delta$R separation between the two leading b-jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}\Delta R$ [fb]
XLabel=$\Delta R_{bb}$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/dR_jj
Title=$\Delta R$ separation between the two leading light jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}\Delta R$ [fb]
XLabel=$\Delta R_{j_1j_2}$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/dR_ll
Title=$\Delta R$ separation between the leptons
YLabel=$\mathrm{d}\sigma/\mathrm{d}\Delta R$ [fb]
XLabel=$\Delta R_{\ell\ell}$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/n_ex_bjets
Title=Exclusive b-jet multiplicity
YLabel=$\mathrm{d}\sigma/\mathrm{d}N$ [fb]
XLabel=$N_\textrm{b-jets}$
XMinorTickMarks=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/n_ex_fw_jets
Title=Exclusive forward jet multiplicity
YLabel=$\mathrm{d}\sigma/\mathrm{d}N$ [fb]
XLabel=$N_\textrm{jets}$
XMinorTickMarks=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/n_ex_jets
Title=Exclusive jet multiplicity
YLabel=$\mathrm{d}\sigma/\mathrm{d}N$ [fb]
XLabel=$N_\textrm{jets}$
XMinorTickMarks=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/n_ex_ljets
Title=Exclusive light jet multiplicity
YLabel=$\mathrm{d}\sigma/\mathrm{d}N$ [fb]
XLabel=$N_\textrm{l-jets}$
XMinorTickMarks=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/n_inc_bjets
Title=Inclusive b-jet multiplicity
YLabel=$\mathrm{d}\sigma/\mathrm{d}N$ [fb]
XLabel=$N_\textrm{b-jets}$
XCustomMajorTicks=2 $\geq2$ 3 $\geq3$ 4 $\geq4$ 5 $\geq5$ 6 $\geq6$
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/n_inc_fw_jets
Title=Inclusive forward jet multiplicity
YLabel=$\mathrm{d}\sigma/\mathrm{d}N$ [fb]
XLabel=$N_\textrm{jets}$
XCustomMajorTicks=0 $\geq0$ 1 $\geq1$ 2 $\geq2$ 3 $\geq3$ 4 $\geq4$ 5 $\geq5$ 6 $\geq6$ 7 $\geq7$ 8 $\geq8$
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/n_inc_jets
Title=Inclusive jet multiplicity
YLabel=$\mathrm{d}\sigma/\mathrm{d}N$ [fb]
XLabel=$N_\textrm{jets}$
XCustomMajorTicks=4 $\geq4$ 5 $\geq5$ 6 $\geq6$ 7 $\geq7$ 8 $\geq8$ 9 $\geq9$ 10 $\geq10$ 11 $\geq11$ 12 $\geq12$
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/n_inc_ljets
Title=Inclusive light jet multiplicity
YLabel=$\mathrm{d}\sigma/\mathrm{d}N$ [fb]
XLabel=$N_\textrm{l-jets}$
XCustomMajorTicks=2 $\geq2$ 3 $\geq3$ 4 $\geq4$ 5 $\geq5$ 6 $\geq6$ 7 $\geq7$ 8 $\geq8$
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_b1
Title=Transverse momentum of the hardest b-jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(b_1)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_b2
Title=Transverse momentum of the $2^\mathrm{nd}$ hardest b-jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(b_2)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_bb
Title=Transverse momentum of the two hardest b-jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(bb)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_fw_pTj
Title=Transverse momentum of the leading forward jet ($p_T$ ordered)
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_{T}$ [fb/GeV]
XLabel=$p_{T}(j_1)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_fw_yj
Title=Transverse momentum of the leading forward jet ($|\eta|$ ordered)
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_{T}$ [fb/GeV]
XLabel=$p_{T}(j_1)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_j1
Title=Transverse momentum of the hardest light jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(j_1)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_j2
Title=Transverse momentum of the $2^\mathrm{nd}$ hardest light jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(j_2)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_j3
Title=Transverse momentum of the $3^\mathrm{rd}$ hardest light jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(j_3)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_j4
Title=Transverse momentum of the $4^\mathrm{th}$ hardest light jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(j_4)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_jj
Title=Transverse momentum of the two leading jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(j_1j_2)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_l1
Title=Transverse momentum of the hardest lepton
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(\ell_1)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_l2
Title=Transverse momentum of the $2^\mathrm{nd}$ hardest lepton
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [fb/GeV]
XLabel=$p_T(\ell_2)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_ll
Title=Transverse momentum of the lepton pair
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_{T}$ [fb/GeV]
XLabel=$p_T(\ell\ell)$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/pT_miss
Title=Missing transverse momentum
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T^\text{miss}$ [fb/GeV]
XLabel=$p_T^\text{miss}$ [GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/xsec
Title=Total Cross section
YLabel=$\sigma$ [fb]
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_b1
Title=Pseudorapidity of the hardest b-jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(b_1)$ 
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_b2
Title=Pseudoapidity of the $2^\mathrm{nd}$ hardest b-jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(b_2)$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_bb
Title=Pseudorapidity of the two hardest b-jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(bb)$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_fw_pTj
Title=Pseudorapidity of leading forward jet ($p_T$ ordered)
YLabel=$\mathrm{d}\sigma/\mathrm{d}|\eta|$ [fb]
XLabel=$|\eta|(j_1)$
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_fw_yj
Title=Pseudorapidity of leading forward jet ($|\eta|$ ordered)
YLabel=$\mathrm{d}\sigma/\mathrm{d}|\eta|$ [fb]
XLabel=$|\eta|(j_1)$
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_j1
Title=Pseudorapidity of the hardest light jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(j_1)$ 
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_j2
Title=Pseudoapidity of the $2^\mathrm{nd}$ hardest light jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(j_2)$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_j3
Title=Pseudoapidity of the $3^\mathrm{rd}$ hardest light jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(j_3)$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_j4
Title=Pseudorapidity of the $4^\mathrm{th}$ hardest light jet
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(j_4)$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_jj
Title=Pseudoapidity of the two leading jets
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(j_1j_2)$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_l1
Title=Pseudorapidity of the hardest lepton
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(\ell_1)$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_l2
Title=Pseudorapidity of the $2^\mathrm{nd}$ hardest lepton
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(\ell_2)$
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_2SameSignLeptons/y_ll
Title=Pseudorapidity of the lepton pair
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [fb]
XLabel=$\eta(\ell\ell)$
LogY=0
# END PLOT


==> anc/Rivet/MC_ttW_inclusive.cc <==
// -*- C++ -*-
// For usage in POWHEG-BOX and MG5_aMC@NLO runs
#include "Rivet/Analysis.hh"
#include "Rivet/AnalysisLoader.hh"
#include "Rivet/AnalysisHandler.hh"
#include "Rivet/Projections/DirectFinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/FinalState.hh"

namespace Rivet {

/// @brief Add a short analysis description here
class MC_ttW_inclusive : public Analysis {
  public:
    /// Constructor
    DEFAULT_RIVET_ANALYSIS_CTOR(MC_ttW_inclusive);

    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {

        // Initialise and register projections
        const FinalState fs(Cuts::abspid != PID::TQUARK && Cuts::abspid != PID::WPLUSBOSON && Cuts::abspid != PID::WMINUSBOSON );

        // A FinalState that comprises all particles with |eta| < 5.0 with no pT cut.
        // This will be used to construct jets
        FastJets jetfs(fs, FastJets::ANTIKT, 0.4);
        declare(jetfs, "jets");

        // Tops and W boson
        const FinalState bare_Tops(Cuts::pid == PID::TQUARK);
        declare(bare_Tops,"Tops");
        const FinalState bare_AntiTops(Cuts::pid == -PID::TQUARK);
        declare(bare_AntiTops,"AntiTops");
        const FinalState bare_W(Cuts::pid == PID::WPLUSBOSON || Cuts::pid == PID::WMINUSBOSON);
        declare(bare_W,"Ws");

        // Book histograms
        book(_h["xsec"], "xsec", 1, 0.0, 1.0);
        book(_h["n_ex_jets"], "n_ex_jets", 7, -0.5, 6.5);
        book(_h["n_inc_jets"], "n_inc_jets", 7, -0.5, 6.5);

        // tops
        book(_h["pT_t"], "pT_t", 20, 0.0, 600.0);
        book(_h["pT_tb"], "pT_tb", 20, 0.0, 600.0);
        book(_h["pT_tt"], "pT_tt", 20, 0.0, 600.0);
        book(_h["y_t"], "y_t", 20, -4.0, 4.0);
        book(_h["y_tb"], "y_tb", 20, -4.0, 4.0);
        book(_h["y_tt"], "y_tt", 20, -4.0, 4.0);
        book(_h["M_tt"], "M_tt", 20, 350.0, 1500.0);

        // W boson
        book(_h["pT_W"], "pT_W", 20, 0.0, 600.0);
        book(_h["y_W"], "y_W", 20, -4.0, 4.0);
        book(_h["dR_ttW"], "dR_ttW", 20, 0.0, 5.0);
        book(_h["pT_ttW_log"], "pT_ttW_log", 30, 0.0, 3.0);
        book(_h["pT_ttW"], "pT_ttW", 100, 0.0, 200.0);
        book(_h["pT_ttW_2"], "pT_ttW_2", 20, 0.0, 600.0);

        // jets
        book(_h["pT_j1"], "pT_j1", 20, 0.0, 600.0);
        book(_h["pT_j2"], "pT_j2", 20, 0.0, 400.0);
        book(_h["y_j1"], "y_j1", 20, -5.0, 5.0);
        book(_h["y_j2"], "y_j2", 20, -5.0, 5.0);
    }

    /// Perform the per-event analysis
    void analyze(const Event& event) {

        const size_t numWeights = handler().numWeights();
        const vector<size_t>& indices = handler().weightIndices();
        assert(numWeights == indices.size());

        // Retrieve clustered jets, sorted by pT, with a minimum pT cut
        const Particles Tops = apply<FinalState>(event, "Tops").particlesByPt();
        const Particles AntiTops = apply<FinalState>(event, "AntiTops").particlesByPt();
        const Particles Ws = apply<FinalState>(event, "Ws").particlesByPt();
        const Jets jets = apply<FastJets>(event, "jets").jetsByPt(Cuts::pT > 25 * GeV);
        const FourMomentum tt = Tops[0].mom() + AntiTops[0].mom();
        const FourMomentum ttW = tt + Ws[0].mom();

        for (size_t m = 0; m < numWeights; m++) {
            const double weight = event.weights()[indices[m]];

            _h["xsec"].get()->_getPersistent(m)->fill(0.5, weight);

            // njets counter
            _h["n_ex_jets"].get()->_getPersistent(m)->fill(jets.size(), weight);
            for (size_t n = 0; n <= jets.size(); n++) _h["n_inc_jets"].get()->_getPersistent(m)->fill(n, weight);

            // Tops
            _h["pT_t"].get()->_getPersistent(m)->fill(Tops[0].pT() / GeV, weight);
            _h["y_t"].get()->_getPersistent(m)->fill(Tops[0].pseudorapidity(), weight);
            _h["pT_tb"].get()->_getPersistent(m)->fill(AntiTops[0].pT() / GeV, weight);
            _h["y_tb"].get()->_getPersistent(m)->fill(AntiTops[0].pseudorapidity(), weight);
            _h["pT_tt"].get()->_getPersistent(m)->fill(tt.pT() / GeV, weight);
            _h["y_tt"].get()->_getPersistent(m)->fill(tt.pseudorapidity(), weight);
            _h["M_tt"].get()->_getPersistent(m)->fill(tt.mass() / GeV, weight);

             // W bosons
            _h["pT_W"].get()->_getPersistent(m)->fill(Ws[0].pT() / GeV, weight);
            _h["y_W"].get()->_getPersistent(m)->fill(Ws[0].pseudorapidity(), weight);
            _h["dR_ttW"].get()->_getPersistent(m)->fill(deltaR(Ws[0],tt), weight);
            _h["pT_ttW_log"].get()->_getPersistent(m)->fill(std::log10(ttW.pT()/GeV), weight);
            _h["pT_ttW"].get()->_getPersistent(m)->fill(ttW.pT()/GeV, weight);
            _h["pT_ttW_2"].get()->_getPersistent(m)->fill(ttW.pT()/GeV, weight);
      

            // jets
            if( jets.size() > 0 ){
              _h["pT_j1"].get()->_getPersistent(m)->fill(jets[0].pT() / GeV, weight);
              _h["y_j1"].get()->_getPersistent(m)->fill(jets[0].pseudorapidity(), weight);
            }
            if( jets.size() > 1 ){
              _h["pT_j2"].get()->_getPersistent(m)->fill(jets[1].pT() / GeV, weight);
              _h["y_j2"].get()->_getPersistent(m)->fill(jets[1].pseudorapidity(), weight);
            }
        }
    } // end analysis

    /// Normalise histograms etc., after the run
    void finalize() {
      const double sf = 1.0 / numEvents();
      for (auto hist : _h) scale(hist.second, sf);
    }

    ///@}

    /// @name Histograms
    ///@{
    map<string, Histo1DPtr> _h;
    map<string, Profile1DPtr> _p;
    map<string, CounterPtr> _c;
    ///@}
};

DECLARE_RIVET_PLUGIN(MC_ttW_inclusive);

} // namespace Rivet


==> anc/Rivet/MC_ttW_inclusive.plot <==
# BEGIN PLOT /MC_ttW_inclusive/.*
LegendAlign=r
CustomLegend=inc. $t\bar{t}W^\pm$
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/M_tt
Title=Invariant mass of the top-quark pair
XLabel=$M_{t\bar{t}}$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}M_{t\bar{t}}$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/dR_ttW
Title=$\Delta$R separation between the $t\bar{t}$-pair and the $W^\pm$ boson
XLabel=$\Delta R(t\bar{t},W^\pm)$
YLabel=$\mathrm{d}\sigma/\mathrm{d}\Delta R$ [pb]
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/n_ex_jets
Title=Exclusive Jet multiplicity
XLabel=$N_\textrm{jets}$
YLabel=$\mathrm{d}\sigma/\mathrm{d}N_\textrm{jets}$ [pb]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/n_inc_jets
Title=Inclusive Jet multiplicity
XLabel=$N_\textrm{jets}$
YLabel=$\mathrm{d}\sigma/\mathrm{d}N_\textrm{jets}$ [pb]
XCustomMajorTicks=0 $\geq0$ 1 $\geq1$ 2 $\geq2$ 3 $\geq3$ 4 $\geq4$ 5 $\geq5$ 6 $\geq6$
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/pT_W
Title=Transverse momentum of the $W^\pm$ boson
XLabel=$p_T(W^\pm)$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/pT_j1
Title=Transverse momentum of the hardest jet
XLabel=$p_T(j_1)$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/pT_j2
Title=Transverse momentum of the 2nd hardest jet
XLabel=$p_T(j_2)$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/pT_t
Title=Transverse momentum of the top-quark
XLabel=$p_T(t)$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/pT_tb
Title=Transverse momentum of the anti top-quark
XLabel=$p_T(\bar{t})$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/pT_tt
Title=Transverse momentum of the top-quark pair
XLabel=$p_T(t\bar{t})$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/pT_ttW
Title=Transverse momentum of the $t\bar{t}W^\pm$ system
XLabel=$p_T(t\bar{t}W^\pm)$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/pT_ttW_2
Title=Transverse momentum of the $t\bar{t}W^\pm$ system
XLabel=$p_T(t\bar{t}W^\pm)$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/pT_ttW_log
Title=Transverse momentum of the $t\bar{t}W^\pm$ system
XLabel=$\log_{10}[p_T(t\bar{t}W^\pm)]$ [GeV]
YLabel=$\mathrm{d}\sigma/\mathrm{d}p_T$ [pb/GeV]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/xsec
Title=Total cross section
YLabel=$\sigma$ [pb]
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/y_W
Title=Pseudorapidity of the $W^\pm$ boson
XLabel=$\eta(W^\pm)$ 
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [pb]
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/y_j1
Title=Pseudorapidity of the hardest jet
XLabel=$\eta(j_1)$ 
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [pb]
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/y_j2
Title=Pseudorapidity of the 2nd hardest jet
XLabel=$\eta(j_2)$
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [pb]
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/y_t
Title=Pseudorapidity of the top-quark
XLabel=$\eta(t)$ 
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [pb]
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/y_tb
Title=Pseudorapidity of the anti top-quark
XLabel=$\eta(\bar{t})$
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [pb]
LogY=0
# END PLOT

# BEGIN PLOT /MC_ttW_inclusive/y_tt
Title=Pseudorapidity of the top-quark pair
XLabel=$\eta(t\bar{t})$
YLabel=$\mathrm{d}\sigma/\mathrm{d}\eta$ [pb]
LogY=0
# END PLOT


==> anc/Sherpa/Run_Wptt-2lSS-EW-0.5HT-MCatLO-merge.0.1-spincorr.dat <==
(run){
  % general settings
  EVENTS 400000;
  RESULT_DIRECTORY ttWMCatLOxs;
  ANALYSIS=Rivet
  ANALYSIS_OUTPUT=RivetttWMCatLOMerge
  EVENT_OUTPUT=HepMC_GenEvent[_HepMCFile]

  % tags and settings for scale definitions
  FSF:=1.0; RSF:=1.0; QSF:=1.0;
  SCALES STRICT_METS{FSF*0.25*H_TM2}{RSF*0.25*H_TM2}{QSF*0.25*H_TM2};
  CORE_SCALE QCD;
  METS_BBAR_MODE 5;

  % tags for process setup
  NJET:=1; LJET:=2; QCUT:=20.;

  % tags and settings for ME generators
  LGEN:=OpenLoops;
  ME_SIGNAL_GENERATOR Comix Amegic LGEN;
  EVENT_GENERATION_MODE Weighted;

  % settings for hard decays
  HARD_DECAYS 1;
  HDH_STATUS[24,2,-1]=0;
  HDH_STATUS[24,4,-3]=0;
  HDH_STATUS[24,16,-15]=0;
  HDH_STATUS[-24,-12,11]=0;
  HDH_STATUS[-24,-14,13]=0;
  HDH_STATUS[-24,-16,15]=0;


  % do not decay hadrons
  DECAYMODEL Off;
  % stop actually hadronization
  FRAGMENTATION=Off;
  % no MPI
  MI_HANDLER=None;

  % couplings
  GF 1.166378e-5;
  EW_SCHEME 3;
  WIDTH_SCHEME=Fixed

  % model parameters (on-shell decay)
  WIDTH[6] 0; WIDTH[24] 0; WIDTH[23] 0;
  MASS[6] 172.5; MASS[24] 80.385; MASS[23] 91.1876;

  % technical parameters
  EXCLUSIVE_CLUSTER_MODE 1;

  % collider setup
  BEAM_1 2212; BEAM_ENERGY_1 6500;
  BEAM_2 2212; BEAM_ENERGY_2 6500;

  % PDFs
  PDF_LIBRARY LHAPDFSherpa; PDF_SET NNPDF30_nlo_as_0118;
  USE_PDF_ALPHAS=1;

  NLO_SMEAR_THRESHOLD 1;
  NLO_SMEAR_POWER 2;
}(run);

(processes){
  Process : 93 93 ->   24 6 -6 93{NJET};
  Order (*,3); CKKW sqr(QCUT/E_CMS);
  NLO_QCD_Mode MC@NLO {LJET};
  ME_Generator Amegic {LJET};
  RS_ME_Generator Comix {LJET};
  Loop_Generator LGEN {LJET};
  Integration_Error 0.05;
  Scales LOOSE_METS{FSF*0.25*H_TM2}{RSF*0.25*H_TM2}{QSF*0.25*H_TM2} {5,6,7,8};
  End process
}(processes);

(analysis){
    BEGIN_RIVET {
      -a MC_ttW_2SameSignLeptons
    } END_RIVET
}(analysis)


==> anc/Sherpa/Run_Wptt-2lSS-MCatNLO-0.5HT-spincorr.dat <==
(run){
  % general settings
  EVENTS 400000;
  RESULT_DIRECTORY ttWMCatLOxs;
  ANALYSIS=Rivet
  ANALYSIS_OUTPUT=RivetttWMCatLO
  EVENT_OUTPUT=HepMC_GenEvent[_HepMCFile]

  % tags and settings for scale definitions
  FSF:=1.0; RSF:=1.0; QSF:=1.0;
  SCALES STRICT_METS{FSF*0.25*H_TM2}{RSF*0.25*H_TM2}{QSF*0.25*H_TM2};
  %CORE_SCALE QCD;
  %METS_BBAR_MODE 5;

  % tags for process setup
  NJET:=0; LJET:=2,3; QCUT:=30.;

  % tags and settings for ME generators
  LGEN:=OpenLoops;
  ME_SIGNAL_GENERATOR Comix Amegic LGEN;
  EVENT_GENERATION_MODE Weighted;

  % settings for hard decays
  HARD_DECAYS 1;
  HDH_STATUS[24,2,-1]=0;
  HDH_STATUS[24,4,-3]=0;
  HDH_STATUS[24,16,-15]=0;
  HDH_STATUS[-24,-12,11]=0;
  HDH_STATUS[-24,-14,13]=0;
  HDH_STATUS[-24,-16,15]=0;

  % do not decay hadrons
  DECAYMODEL Off;
  % stop actually hadronization
  FRAGMENTATION=Off;
  % no MPI
  MI_HANDLER=None;

  % couplings
  GF 1.166378e-5;
  EW_SCHEME 3;
  WIDTH_SCHEME=Fixed

  % model parameters (on-shell decay)
  WIDTH[6] 0; WIDTH[24] 0; WIDTH[23] 0;
  MASS[6] 172.5; MASS[24] 80.385; MASS[23] 91.1876;

  % technical parameters
  EXCLUSIVE_CLUSTER_MODE 1;

  % collider setup
  BEAM_1 2212; BEAM_ENERGY_1 6500;
  BEAM_2 2212; BEAM_ENERGY_2 6500;

  % PDFs
  PDF_LIBRARY LHAPDFSherpa; PDF_SET NNPDF30_nlo_as_0118;
  USE_PDF_ALPHAS=1;

  NLO_SMEAR_THRESHOLD 1;
  NLO_SMEAR_POWER 2;
}(run);

(processes){
  Process : 93 93 ->   24 6 -6 93{NJET};
  Order (*,1); CKKW sqr(QCUT/E_CMS);
  NLO_QCD_Mode MC@NLO {LJET};
  ME_Generator Amegic {LJET};
  RS_ME_Generator Comix {LJET};
  Loop_Generator LGEN {LJET};
  Integration_Error 0.05;
  Scales LOOSE_METS{FSF*0.25*H_TM2}{RSF*0.25*H_TM2}{QSF*0.25*H_TM2} {5,6,7,8};
  End process
}(processes);

(analysis){
    BEGIN_RIVET {
      -a MC_ttW_2SameSignLeptons
    } END_RIVET
}(analysis)

